Multi-scale Deterministic Optimisation of Blended Composite Structures: Case Study of a Box-Wing

This work presents a multi-scale design methodology for the deterministic optimisation of thin-walled composite structures integrating a global-local approach for the assessment of the buckling strength and a dedicated strategy to recover blended stacking sequences. The methodology is based on the multi-scale two-level optimisation strategy for anisotropic materials and structures. In the first step, focused on the macroscopic scale, several design requirements are included in the problem formulation: lightness, feasibility, manufacturing, blending, buckling failure, static failure and stiffness. The second step, which focuses on the laminate mesoscopic scale, deals with the recovery of blended stacking sequences, for the structure at hand, matching the optimal geometric and elastic properties determined in the first step. As a case study, the unconventional PrandtlPlane box-wing system is used to show the effectiveness of the proposed design methodology.

==> img/Untitled5.m <==
close all

% ax2 = [0,1,1,0];
% Y2 = [0,0,1,1];
% i = 0.5
% 
% 

load FW_new
for i =1:length(FW_new(:,1))
plot(FW_new(i,1),FW_new(i,2), '.', 'Color', 'none')
hold on
%text(FW_new(i,1),FW_new(i,2), num2str(i))
end

load RW_new
for i =1:length(RW_new(:,1))
plot(RW_new(i,1),RW_new(i,2), '.', 'Color', 'none')
%text(RW_new(i,1),RW_new(i,2), num2str(i))
end

axis equal


load solux
steps = 200;
cmap = jet(steps);
colormap(gca, cmap);
caxis([0 1])
colorbar;

grandezza = 3;
N_ref = 1;
zero_idx = 0; %steps/2;
unit = 1/(steps-zero_idx);

id_0 = 12;   % 0 per dorso, 12 per ventre


%% dorsal FW

% area 1
id = id_0 + 1;
Ax = FW_new([3,4,8,7],1);
Ay = FW_new([3,4,8,7],2);
idx = zero_idx + round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none');

% area 2
id = id_0 +2;
Ax = FW_new([2,3,7,6],1);
Ay = FW_new([2,3,7,6],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 3
id = id_0 +3;
Ax = FW_new([1,2,6,5],1);
Ay = FW_new([1,2,6,5],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 4
id = id_0 +4;
Ax = FW_new([7,8,11,10],1);
Ay = FW_new([7,8,11,10],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 5
id = id_0 +5;
Ax = FW_new([5,6,7,10,9],1);
Ay = FW_new([5,6,7,10,9],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 6
id = id_0 +6;
Ax = FW_new([10,11,14,13],1);
Ay = FW_new([10,11,14,13],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 7
id = id_0 +7;
Ax = FW_new([9,10,13,12],1);
Ay = FW_new([9,10,13,12],2);
idx = zero_idx + round(round(solux(id,grandezza+1)/N_ref/unit));
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 8
id = id_0 +8;
Ax = FW_new([13,14,17,16],1);
Ay = FW_new([13,14,17,16],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 9
id = id_0 +9;
Ax = FW_new([12,13,16,15],1);
Ay = FW_new([12,13,16,15],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 10
id = id_0 +10;
Ax = FW_new([15,16,17,19,18],1);
Ay = FW_new([15,16,17,19,18],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 11
id = id_0 +11;
Ax = FW_new([18,19,21,20],1);
Ay = FW_new([18,19,21,20],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 12
id = id_0 +12;
Ax = FW_new([20,21,23,22],1);
Ay = FW_new([20,21,23,22],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')


%% dorsal RW

% area 27
id = id_0 +27;
Ax = RW_new([3,4,8,7],1);
Ay = RW_new([3,4,8,7],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 28
id = id_0 +28;
Ax = RW_new([2,3,7,6],1);
Ay = RW_new([2,3,7,6],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 29
id = id_0 +29;
Ax = RW_new([1,2,6,5],1);
Ay = RW_new([1,2,6,5],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit)+1;
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 30
id = id_0 +30;
Ax = RW_new([7,8,9,10],1);
Ay = RW_new([7,8,9,10],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit)+1;
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 31
id = id_0 +31;
Ax = RW_new([5,6,7,10,11],1);
Ay = RW_new([5,6,7,10,11],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit)+1;
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 32
id = id_0 +32;
Ax = RW_new([10,9,12,13],1);
Ay = RW_new([10,9,12,13],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 33
id = id_0 +33;
Ax = RW_new([11,10,13,14],1);
Ay = RW_new([11,10,13,14],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 34
id = id_0 +34;
Ax = RW_new([13,12,17,16],1);
Ay = RW_new([13,12,17,16],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 35
id = id_0 +35;
Ax = RW_new([14,13,16,15],1);
Ay = RW_new([14,13,16,15],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit)+1;
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 36
id = id_0 +36;
Ax = RW_new([15,16,17,19,18],1);
Ay = RW_new([15,16,17,19,18],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 37
id = id_0 +37;
Ax = RW_new([18,19,21,20],1);
Ay = RW_new([18,19,21,20],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')

% area 38
id = id_0 +38;
Ax = RW_new([20,21,22,23],1);
Ay = RW_new([20,21,22,23],2);
idx = zero_idx +round(solux(id,grandezza+1)/N_ref/unit);
c = cmap(idx, :);
fill(Ax,Ay, c,'LineStyle','none')


set(gca,'xtick',[])
set(gca,'ytick',[])


==> img/createFit.m <==
function [fitresult, gof] = createFit(s, v)
%CREATEFIT(S,V)
%  Create a fit.
%
%  Data for 'untitled fit 1' fit:
%      X Input : s
%      Y Output: v
%  Output:
%      fitresult : a fit object representing the fit.
%      gof : structure with goodness-of fit info.
%
%  See also FIT, CFIT, SFIT.

%  Auto-generated by MATLAB on 11-Jun-2021 10:19:19


%% Fit: 'untitled fit 1'.
[xData, yData] = prepareCurveData( s, v );

% Set up fittype and options.
ft = fittype( '((2*beta + relief)*(2*cos(LAMBDA*T)^2*cos(LAMBDA*s1)*sinh(LAMBDA*s1) + 2*cosh(LAMBDA*T)^2*cosh(LAMBDA*s1)*sin(LAMBDA*s1) - LAMBDA^2*s1^2*sin(2*LAMBDA*T) + LAMBDA^2*s1^2*sinh(2*LAMBDA*T) - 2*cos(LAMBDA*T)*cosh(LAMBDA*T)*cos(LAMBDA*s1)*sinh(LAMBDA*s1) - 2*cos(LAMBDA*T)*cosh(LAMBDA*T)*cosh(LAMBDA*s1)*sin(LAMBDA*s1) + 2*cos(LAMBDA*T)*sin(LAMBDA*T)*sin(LAMBDA*s1)*sinh(LAMBDA*s1) + 2*sin(LAMBDA*T)*sinh(LAMBDA*T)*cos(LAMBDA*s1)*sinh(LAMBDA*s1) - 2*sin(LAMBDA*T)*sinh(LAMBDA*T)*cosh(LAMBDA*s1)*sin(LAMBDA*s1) - 2*cosh(LAMBDA*T)*sinh(LAMBDA*T)*sin(LAMBDA*s1)*sinh(LAMBDA*s1)))/(2*LAMBDA*(cos(LAMBDA*T) - cosh(LAMBDA*T))^2)', 'independent', 's1', 'dependent', 'y' );
opts = fitoptions( 'Method', 'NonlinearLeastSquares' );
opts.Display = 'Off';
opts.MaxFunEvals = 10000;
opts.MaxIter = 10000;
opts.StartPoint = [0.261871183870716 0.335356839962797 0.679727951377338 0.13655313735537];

% Fit model to data.
[fitresult, gof] = fit( xData, yData, ft, opts );

% Plot fit with data.
figure( 'Name', 'untitled fit 1' );
h = plot( fitresult, xData, yData );
legend( h, 'v vs. s', 'untitled fit 1', 'Location', 'NorthEast', 'Interpreter', 'none' );
% Label axes
xlabel( 's', 'Interpreter', 'none' );
ylabel( 'v', 'Interpreter', 'none' );
grid on



